Analytic properties of cross-click operators in passive multi-basis photodetection: monotonicity, exact convergence rates, and dimension reduction for quantum key distribution

Cross-click operators, the POVM elements for simultaneous clicks in detectors assigned to different measurement bases, are used in QKD and entanglement-verification analyses with realistic threshold detectors to bound multiphoton contributions. Earlier applications verified the needed growth of the minimum eigenvalue $f^{(n)}$ on the $n$-photon subspace only numerically over finite sectors. This work gives an analytic characterization for passive linear-optical analyzers with arbitrary efficiency mismatch and dark counts. The key observation is that every silence operator is the second quantization $\Gamma(A)$ of an explicit single-photon contraction $A$, whose $n$-photon restriction is $A^{\otimes n}$ on $\mathrm{Sym}^n$. This yields: (i) monotonicity $f^{(n+1)}\ge f^{(n)}$; (ii) two-sided exponential bounds $\max_b \gamma_b|A_b|^n \le 1-f^{(n)} \le \sum_b \gamma_b|A_b|^n$, which determine the exact asymptotic convergence rate from single-photon spectral data; (iii) for ideal detectors and $n\ge1$, the exact formula $f^{(n)}=1-\sum_b p_b^n$; and (iv) an exact factorization $1-f^{(n_A,n_B)}=(1-f_A^{(n_A)})(1-f_B^{(n_B)})$ for the two-party cross-click operator. The results apply to polarization, time-bin, and spatial-mode analyzers within the stated threshold-detector model. As an application, we obtain closed-form photon-number weight bounds used in detection-efficiency-mismatch analyses, replacing finite-sector Fock-space numerics by formulas valid for all photon numbers.

==> anc/README.md <==
# Ancillary files

Scripts reproducing all numerical checks and figures of the paper
"Analytic properties of cross-click operators in passive multi-basis
photodetection" (Z. Ye).

- fock_space_crosscheck.py : independent brute-force Fock-space verification
  of Lemma 1 and Theorems 1-3 for small photon numbers (requires numpy only).
- verification_code.py     : exact sector-wise evaluation of f^(n) via
  symmetric tensor powers; reproduces Figs. 2-3 and the two-sided bounds
  (requires numpy and matplotlib).
- requirements.txt         : Python dependencies.

Usage:
    pip install -r requirements.txt
    python3 fock_space_crosscheck.py
    python3 verification_code.py


==> anc/fock_space_crosscheck.py <==
# Requires: numpy only. Independent Fock-space cross-check of Lemma 1 and Theorems 1-3.
import numpy as np, itertools, math
from functools import lru_cache

# ---------- Six-state passive analyzer ----------
s2 = 1/np.sqrt(2)
kets = { 'H':np.array([1,0],complex), 'V':np.array([0,1],complex),
         'D':np.array([s2,s2],complex),'A':np.array([s2,-s2],complex),
         'R':np.array([s2,1j*s2],complex),'L':np.array([s2,-1j*s2],complex)}
order = ['H','V','D','A','R','L']
bases = {'Z':[0,1],'X':[2,3],'Y':[4,5]}
p_b = {'Z':1/3.,'X':1/3.,'Y':1/3.}

def isometry():
    V = np.zeros((6,2),complex)
    for i,d in enumerate(order):
        b = 'Z' if i<2 else ('X' if i<4 else 'Y')
        V[i,:] = np.sqrt(p_b[b]) * kets[d].conj()   # b_d gets amplitude <e_d|psi>*sqrt(p_b)
    return V
V = isometry()
assert np.allclose(V.conj().T@V, np.eye(2))

# ---------- direct Fock-space computation of Q_b on n-photon input space ----------
def fock_amplitudes(k, n, V):
    """input monomial (aH+)^k (aV+)^(n-k)|0>, normalized. return dict 6-tuple->Fock amplitude"""
    poly = {tuple([0]*6): 1.0+0j}
    for which, reps in [(0,k),(1,n-k)]:
        for _ in range(reps):
            new = {}
            for t,c in poly.items():
                for d in range(6):
                    tt = list(t); tt[d]+=1; tt=tuple(tt)
                    new[tt] = new.get(tt,0) + c*V[d,which]
            poly = new
    norm = 1/np.sqrt(math.factorial(k)*math.factorial(n-k))
    return {t: c*np.sqrt(np.prod([math.factorial(x) for x in t]))*norm for t,c in poly.items()}

def Qb_direct(n, outside, eta):
    """matrix of 'silence at detectors in `outside`' in the (n+1)-dim input basis"""
    amps = [fock_amplitudes(k,n,V) for k in range(n+1)]
    M = np.zeros((n+1,n+1),complex)
    keys = set().union(*[set(a) for a in amps])
    for i in range(n+1):
        for j in range(n+1):
            s=0
            for t in keys:
                ai=amps[i].get(t,0); aj=amps[j].get(t,0)
                if ai==0 or aj==0: continue
                w = np.prod([(1-eta[d])**t[d] for d in outside])
                s += np.conj(ai)*aj*w
            M[i,j]=s
    return M

# ---------- second-quantization formula A^{(x)n} on Sym^n ----------
def A_of(outside, eta):
    A = np.eye(2,dtype=complex)
    for d in outside:
        v = V[d,:].reshape(2,1)          # column
        A -= eta[d]*(v@v.conj().T)
    return A

def sym_basis(n):
    """isometry from Sym^n(C2) (dim n+1, basis |k>=norm'd sym of k H's) into (C2)^{tensor n}"""
    dim=2**n
    S=np.zeros((dim,n+1),complex)
    for k in range(n+1):
        vecs=set(itertools.permutations([0]*k+[1]*(n-k)))
        for tpl in vecs:
            idx=int(''.join(map(str,tpl)),2)
            S[idx,k]=1
        S[:,k]/=np.linalg.norm(S[:,k])
    return S

def Qb_gamma(n, outside, eta):
    A=A_of(outside,eta)
    An=A
    for _ in range(n-1): An=np.kron(An,A)
    S=sym_basis(n)
    return S.conj().T@An@S

eta = np.array([0.9,0.75,1.0,0.6,0.85,0.7])   # mismatched efficiencies
for n in [1,2,3,4]:
    for b,dets in bases.items():
        outside=[d for d in range(6) if d not in dets]
        M1=Qb_direct(n,outside,eta); M2=Qb_gamma(n,outside,eta)
        # bases of Sym^n: check spectra & full matrix agree up to basis convention
        e1=np.sort(np.linalg.eigvalsh((M1+M1.conj().T)/2))
        e2=np.sort(np.linalg.eigvalsh((M2+M2.conj().T)/2))
        assert np.allclose(e1,e2,atol=1e-10), (n,b,e1,e2)
print("Gamma(A) identity verified: Q_b^{(n)} spectrum == A_b^{(x)n}|Sym for n=1..4, mismatched eta")

# ---------- f(n) via formula, monotonicity, bounds ----------
def fmin(n, eta, dark=None):
    outs={b:[d for d in range(6) if d not in dets] for b,dets in bases.items()}
    S=sym_basis(n)
    def gam(out):
        g=1.0
        if dark is not None: g=np.prod([1-dark[d] for d in out])
        return g
    N=np.zeros(((n+1),(n+1)),complex)
    for b,out in outs.items():
        A=A_of(out,eta); An=A
        for _ in range(n-1): An=np.kron(An,A)
        N+=gam(out)*(S.conj().T@An@S)
    A0=A_of(list(range(6)),eta); An=A0
    for _ in range(n-1): An=np.kron(An,A0)
    N-=2*gam(list(range(6)))*(S.conj().T@An@S)
    return 1-np.max(np.linalg.eigvalsh((N+N.conj().T)/2))

fs=[fmin(n,eta) for n in range(1,11)]
print("f(n), n=1..10:", np.round(fs,6))
print("monotone:", all(fs[i+1]>=fs[i]-1e-12 for i in range(len(fs)-1)))
# bounds
normA={b:np.max(np.linalg.eigvalsh(A_of([d for d in range(6) if d not in dets],eta))) for b,dets in bases.items()}
for n in range(1,11):
    lo=1-sum(v**n for v in normA.values()); hi=1-max(v**n for v in normA.values())
    f=fs[n-1]; assert lo-1e-10<=f<=hi+1e-10,(n,lo,f,hi)
print("two-sided bounds  max_b||A_b||^n <= 1-f(n) <= sum_b||A_b||^n  hold, rates:",{k:round(v,4) for k,v in normA.items()})

# eta=1 closed form
eta1=np.ones(6); f1=[fmin(n,eta1) for n in range(1,8)]
pred=[1-3*(1/3)**n for n in range(1,8)]
print("eta=1 closed form ok:", np.allclose(f1,pred,atol=1e-10), np.round(f1,6))

# dark counts monotonicity
dk=np.array([0.02,0.05,0.01,0.03,0.04,0.02])
fd=[fmin(n,eta,dark=dk) for n in range(1,9)]
print("with dark counts f(n):",np.round(fd,6),"monotone:",all(fd[i+1]>=fd[i]-1e-12 for i in range(len(fd)-1)))


==> anc/requirements.txt <==
# Python dependencies for verification_code.py and fock_space_crosscheck.py
numpy>=1.24
matplotlib>=3.7   # only needed for figure generation in verification_code.py


==> anc/verification_code.py <==
# Requires: numpy (and matplotlib for the figure section). See requirements.txt.
import numpy as np
from math import comb
def sym_power(A,n):
    """(n+1)x(n+1) matrix of A^{tensor n} restricted to Sym^n(C^2), basis |k> = sym(k e0's)."""
    M=np.zeros((n+1,n+1),complex)
    for k in range(n+1):
        # P(u,v)=sqrt(C(n,k)) (A00 u + A10 v)^k (A01 u + A11 v)^{n-k}
        p1=np.array([A[0,0],A[1,0]],complex)  # coeffs in u,v (descending u)
        p2=np.array([A[0,1],A[1,1]],complex)
        poly=np.array([1.0+0j])
        for _ in range(k): poly=np.convolve(poly,p1)
        for _ in range(n-k): poly=np.convolve(poly,p2)
        # poly[i] = coeff of u^{n-i} v^{i}  -> j = n-i
        for i,c in enumerate(poly):
            j=n-i
            M[j,k]=np.sqrt(comb(n,k))*c/np.sqrt(comb(n,j))
    return M
if __name__=='__main__':
    import itertools
    rng=np.random.default_rng(0)
    for n in [1,2,3,4]:
        A=rng.normal(size=(2,2))+1j*rng.normal(size=(2,2))
        # brute force
        T=A
        for _ in range(n-1): T=np.kron(T,A)
        dim=2**n; S=np.zeros((dim,n+1),complex)
        for k in range(n+1):
            for tpl in set(itertools.permutations([0]*k+[1]*(n-k))):
                S[int(''.join(map(str,tpl)),2),k]=1
            S[:,k]/=np.linalg.norm(S[:,k])
        ref=S.conj().T@T@S
        assert np.allclose(ref,sym_power(A,n),atol=1e-10),n
    print("sym_power verified")

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size':9,'axes.linewidth':0.8,'font.family':'serif',
                     'mathtext.fontset':'stix','figure.dpi':300})
s2=1/np.sqrt(2)
kets={'H':np.array([1,0],complex),'V':np.array([0,1],complex),
      'D':np.array([s2,s2],complex),'A':np.array([s2,-s2],complex),
      'R':np.array([s2,1j*s2],complex),'L':np.array([s2,-1j*s2],complex)}
order=['H','V','D','A','R','L']; bases={'Z':[0,1],'X':[2,3],'Y':[4,5]}
V=np.zeros((6,2),complex)
for i,d in enumerate(order): V[i,:]=np.sqrt(1/3)*kets[d].conj()
outs={b:[d for d in range(6) if d not in dets] for b,dets in bases.items()}
def A_of(outside,eta):
    A=np.eye(2,dtype=complex)
    for d in outside:
        v=V[d,:].reshape(2,1); A-=eta[d]*(v@v.conj().T)
    return A
def Nop(n,eta):
    M=np.zeros((n+1,n+1),complex)
    for b in bases: M+=sym_power(A_of(outs[b],eta),n)
    M-=2*sym_power(A_of(list(range(6)),eta),n)
    return (M+M.conj().T)/2
def f(n,eta): return 0.0 if n==0 else 1-np.max(np.linalg.eigvalsh(Nop(n,eta)))
def rates(eta): return {b:np.max(np.linalg.eigvalsh(A_of(outs[b],eta))) for b in bases}

configs=[("all $\\eta_d=1$",np.ones(6)),
         ("$\\eta_H=0.8$, others $1$",np.array([0.8,1,1,1,1,1])),
         ("$\\eta_H=0.4$, others $1$",np.array([0.4,1,1,1,1,1])),
         ("strong mismatch",np.array([0.9,0.75,1.0,0.6,0.85,0.7])),
         ("uniform $\\eta_d=0.5$",0.5*np.ones(6))]
ns=np.arange(1,31)
fig,axs=plt.subplots(1,2,figsize=(7.0,2.7))
colors=plt.cm.viridis(np.linspace(0,0.85,len(configs)))
for (lab,e),c in zip(configs,colors):
    axs[0].plot(ns,[f(n,e) for n in ns],'o-',ms=2.5,lw=0.9,color=c,label=lab)
axs[0].set_xlabel('photon number $n$'); axs[0].set_ylabel('$f^{(n)}$')
axs[0].legend(fontsize=6.5,frameon=False,loc='lower right'); axs[0].set_ylim(-0.03,1.03)
axs[0].text(0.03,0.93,'(a)',transform=axs[0].transAxes)
e=np.array([0.9,0.75,1.0,0.6,0.85,0.7])
fs=np.array([f(n,e) for n in ns]); rt=rates(e)
lo=np.array([max(v**n for v in rt.values()) for n in ns])
hi=np.array([sum(v**n for v in rt.values()) for n in ns])
axs[1].semilogy(ns,1-fs,'ko',ms=3,label='$1-f^{(n)}$ (numerics)')
axs[1].semilogy(ns,lo,'-',lw=1,color='tab:blue',label='$\\max_b\\Vert A_b\\Vert^n$ (Thm 2)')
axs[1].semilogy(ns,hi,'--',lw=1,color='tab:red',label='$\\sum_b\\Vert A_b\\Vert^n$ (Thm 2)')
axs[1].set_xlabel('photon number $n$'); axs[1].set_ylabel('$1-f^{(n)}$')
axs[1].legend(fontsize=6.5,frameon=False)
axs[1].text(0.03,0.93,'(b)',transform=axs[1].transAxes)
fig.tight_layout(); fig.savefig('fig_fn.pdf',bbox_inches='tight')

etaA=e; etaB=np.array([0.95,0.8,0.7,1.0,0.65,0.9])
fA=np.array([f(n,etaA) for n in range(9)]); fB=np.array([f(n,etaB) for n in range(9)])
FAB=1-np.outer(1-fA,1-fB)
fig2=plt.figure(figsize=(3.5,2.9)); ax=fig2.add_subplot(111,projection='3d')
X,Y=np.meshgrid(range(9),range(9),indexing='ij')
ax.plot_surface(X,Y,FAB,cmap='viridis',alpha=0.9,linewidth=0)
ax.set_xlabel('$n_A$',labelpad=-4); ax.set_ylabel('$n_B$',labelpad=-4)
ax.set_zlabel('$f^{(n_A,n_B)}$',labelpad=-6)
ax.tick_params(pad=-2,labelsize=7); ax.view_init(22,-135)
fig2.tight_layout(); fig2.savefig('fig_joint.pdf',bbox_inches='tight')
print("done"); print("rates:",{k:round(v,4) for k,v in rt.items()})
print("f(2) A,B:",round(f(2,etaA),5),round(f(2,etaB),5))

